Small World Model based on a Sphere Homeomorphic Geometry

We define a small world model over the octahedron surface and relate its distances with those of embedded spheres, preserving constant bounded distortions. The model builds networks with both number of vertices and size $\Theta\left(n^2\right)$, where $n$ is the size parameter. It generates long-range edges with probability proportional to the inverse square of the distance between the vertices. We show a greedy routing algorithm that finds paths in the small world network with $\mathcal{O}\left(\log^2n\right)$ expected size. The probability of creating cycles of size three (C3) with long-range edges in a vertex is $\mathcal{O}\left(\log^{-1}n\right)$. Furthermore, there are $\Theta\left(n^2\right)$ expected number of C3's in the entire network.

==> 2-og/figures/2OctahedralGraph/script.sh <==
fig2dev -L pdftex_t -F -p 2-og/figures/2OctahedralGraph.pdf 2OctahedralGraph.fig ../2OctahedralGraph.pdf_t
fig2dev -L pdftex -N 2OctahedralGraph.fig ../2OctahedralGraph.pdf
rm 2OctahedralGraph.fig.bak


==> 2-og/figures/InternalSphereRadius/script.sh <==
gnuplot InternalSphereRadius.gnu
latex InternalSphereRadius.tex
dvips -o InternalSphereRadius.ps InternalSphereRadius.dvi
ps2pdf InternalSphereRadius.ps
mv InternalSphereRadius.pdf ../
rm InternalSphereRadius.aux InternalSphereRadius.dvi InternalSphereRadius.log InternalSphereRadius.ps InternalSphereRadius.tex InternalSphereRadius-inc.eps

==> 2-og/figures/MaximumAngle/script.sh <==
fig2dev -L pdftex_t -F -p 2-og/figures/MaximumAngle.pdf MaximumAngle.fig ../MaximumAngle.pdf_t
fig2dev -L pdftex MaximumAngle.fig ../MaximumAngle.pdf
rm MaximumAngle.fig.bak

==> 2-og/figures/Projections/script.sh <==
fig2dev -L pdftex_t -F -p 2-og/figures/Projections.pdf Projections.fig ../Projections.pdf_t
fig2dev -L pdftex Projections.fig ../Projections.pdf
rm Projections.fig.bak


==> 2-og/figures/UnderlyingCycles/script.sh <==
fig2dev -L pdf -N UnderlyingCycles.fig ../UnderlyingCycles.pdf
rm UnderlyingCycles.fig.bak

==> 3-oswm/figures/BoundOfSizeOfABall/script.sh <==
fig2dev -L pdftex_t -F -p 3-oswm/figures/BoundOfSizeOfABall.pdf BoundOfSizeOfABall.fig ../BoundOfSizeOfABall.pdf_t
fig2dev -L pdftex -N BoundOfSizeOfABall.fig ../BoundOfSizeOfABall.pdf
rm BoundOfSizeOfABall.fig.bak


==> 3-oswm/figures/NumberVerticesAtDistanceI/script.sh <==
fig2dev -L pdf -N NumberVerticesAtDistanceI.fig ../NumberVerticesAtDistanceI.pdf
rm NumberVerticesAtDistanceI.fig.bak
